Exploiting Spatial Correlation in Energy Constrained Distributed Detection

We consider the detection of a correlated random process immersed in noise in a wireless sensor network. Each node has an individual energy constraint and the communication with the processing central units are affected by the path loss propagation effect. Guided by energy efficiency concerns, we consider the partition of the whole network into clusters, each one with a coordination node or \emph{cluster head}. Thus, the nodes transmit their measurements to the corresponding cluster heads, which after some processing, communicate a summary of the received information to the fusion center, which takes the final decision about the state of the nature. As the network has a fixed size, communication within smaller clusters will be less affected by the path loss effect, reducing energy consumption in the information exchange process between nodes and cluster heads. However, this limits the capability of the network of beneficially exploiting the spatial correlation of the process, specially when the spatial correlation coherence of the process is of the same scale as the clusters size. Therefore, a trade-off is established between the energy efficiency and the beneficial use of spatial correlation. The study of this trade-off is the main goal of this paper. We derive tight approximations of the false alarm and miss-detection error probabilities under the Neyman-Pearson framework for the above scenario. We also consider the application of these results to a particular network and correlation model obtaining closed form expressions. Finally, we validate the results for more general network and correlation models through numerical simulations.

==> anc/PfaFcn.m <==
function out1 = PfaFcn(b,l,n,r,s0,snr,varargin)
if nargin ==7
    pi = varargin{1};
end

%PFAFCN
%    OUT1 = PFAFCN(B,L,N,R,S0,SNR)

%    This function was generated by the Symbolic Math Toolbox version 5.7.
%    27-May-2015 19:38:07

t351 = l-1.0;
t352 = r.*t351;
t353 = t352+1.0;
t354 = snr.*t353;
t355 = t354+1.0;
t356 = 1.0./t355;
t357 = r-1.0;
t358 = snr.*t357;
t359 = t358-1.0;
t360 = 1.0./t359;
t361 = 1.0./l;
t362 = s0.*snr.*t357.*t360;
t363 = b-t361;
t364 = s0.*snr.*t353.*t356;
t365 = t362-1.0;
t366 = snr.^2;
t367 = t364-1.0;
out1 = sqrt(2.0).*1.0./sqrt(pi).*exp(s0.*((n.*snr.*t353.*t356.*t361)./t367+(n.*snr.*t357.*t360.*t363)./t365)-n.*t361.*log(-t364+1.0)-n.*t363.*log(-t362+1.0)).*1.0./sqrt(s0.^2.*(n.*t353.^2.*1.0./t355.^2.*t361.*t366.*1.0./t367.^2+n.*t357.^2.*1.0./t359.^2.*t363.*1.0./t365.^2.*t366)).*(1.0./2.0);


==> anc/PmFcn.m <==
function out1 = PmFcn(b,l,n,r,s1,snr,varargin)

if nargin ==7
    pi = varargin{1};
end

%PMFCN
%    OUT1 = PMFCN(B,L,N,R,S1,SNR)

%    This function was generated by the Symbolic Math Toolbox version 5.7.
%    27-May-2015 19:38:07

t369 = l-1.0;
t370 = r.*t369;
t371 = t370+1.0;
t372 = snr.*t371;
t373 = t372+1.0;
t374 = 1.0./t373;
t375 = n-1.0;
t376 = r.*t375;
t377 = t376+1.0;
t378 = snr.*t377;
t379 = t378+1.0;
t380 = r-1.0;
t381 = snr.*t380;
t382 = t381-1.0;
t383 = 1.0./l;
t384 = s1.*snr.*t371.*t374.*t382;
t385 = t384+1.0;
t386 = n.*t383;
t387 = t386-1.0;
t388 = s1.*snr.*t380;
t389 = t388+1.0;
t390 = b-t383;
t391 = s1.*snr.*t371.*t374.*t379;
t392 = t391-1.0;
t393 = snr.^2;
t394 = 1.0./t373.^2;
t395 = t371.^2;
out1 = sqrt(2.0).*1.0./sqrt(pi).*exp(-log(-s1.*snr.*t371.*t374.*t379+1.0)+s1.*((snr.*t371.*t374.*t379)./t392+(n.*snr.*t380.*t390)./t389+(snr.*t371.*t374.*t382.*t387)./t385)-t387.*log(t385)-n.*t390.*log(t389)).*1.0./sqrt(s1.^2.*(n.*t380.^2.*1.0./t389.^2.*t390.*t393+t379.^2.*1.0./t392.^2.*t393.*t394.*t395+t382.^2.*1.0./t385.^2.*t387.*t393.*t394.*t395)).*(1.0./2.0);


==> anc/SymExprForPfaPm.m <==
%% Evaluation of Pfa and Pm for LCS, FCS and ED strategies as a function of the threshold tau.

syms b l n r R t pi % define symbolic variables.

% b = beta
% l, number of sensor per cluster
% n, total number of sensor
% r, correlation parameter of the equicorrelated process
% R, signal-to-noise ratio
% pi = 3.14 ...
% t, tau (threshold)
% s0, LMGF variable.
% \Ex_i: expectation under Hi.

%% False Alarm Probability: 
%% Results of Lemma 1: 
% The thresholds are defined such that the miss error exponents are zero for the three strategies: 
% $\tau_\text{LCS}=\Ex_1(T_\text{LCS}(\ve{z}))$, 
% $\tau_\text{FCS}=\Ex_1(T_\text{FCS}(\ve{z}))$, and 
% $\tau_\text{ED}=\Ex_1(T_\text{ED}(\ve{z}))$.
disp('False Alarm Probability, Results of Lemma 1:')

%% LCS
s0 = 1;
disp('PfaLCS =')
pretty(simplify(factor(PfaFcn(b,l,n,r,s0,R,pi))))

%% FCS
s0 = 1;
disp('PfaFCS =')
pretty(simplify(factor(PfaFcn(b,n,n,r,s0,R,pi))))

%% ED
s0 = 1;
disp('PfaED =')
pretty(simplify(factor(PfaFcn(b,l,n,0,s0,R,pi))))

%% False Alarm Probability: 
%% Results for any threshold t in $(\Ex_0(T_\text{.},\Ex_1(T_\text{.})$
disp('False Alarm Probability as a function of t:')

%% LCS
s0 = s0solveFcn(b,l,n,r,R,t);
PfaLCS = PfaFcn(b,l,n,r,s0,R,pi);
disp('PfaLCS = ')
disp(PfaLCS)

%% FCS
s0 = s0solveFcn(b,n,n,r,R,t);
PfaFCS = PfaFcn(b,n,n,r,s0,R,pi);
disp('PfaFCS =')
disp(PfaFCS)

%% ED
s0 = s0solveFcn(b,l,n,0,R,t);
PfaED = PfaFcn(b,l,n,0,s0,R,pi);
disp('PfaED =')
disp(PfaED)

%% Miss-Detection Probability: 
%% Results for any threshold t in $(\Ex_0(T_\text{.},\Ex_1(T_\text{.})$
disp('Miss-detection Probability as a function of t:')

%% LCS
s1 = s1solveFcn(b,l,n,r,R,t);
PmLCS = PmFcn(b,l,n,r,s1,R,pi);
disp('PmLCS = ')
disp(PmLCS)

%% FCS
s1 = s1solveFcn(b,n,n,r,R,t);
PfaFCS = PmFcn(b,n,n,r,s1,R,pi);
disp('PmFCS =')
disp(PfaFCS)

%% ED
s1 = s1solveFcn(b,l,n,0,R,t);
PmED = PmFcn(b,l,n,0,s1,R,pi);
disp('PmED =')
disp(PmED)


==> anc/s0solveFcn.m <==
function out1 = s0solveFcn(b,l,n,r,snr,t)
%S0SOLVEFCN
%    OUT1 = S0SOLVEFCN(B,L,N,R,SNR,T)

%    This function was generated by the Symbolic Math Toolbox version 5.7.
%    27-May-2015 19:37:39

t82 = r.^2;
t83 = b.^2;
t84 = n.^2;
t85 = snr.^2;
t86 = l.^2;
t87 = t82.^2;
t88 = l.*r.*t;
out1 = (t+t88.*(1.0./2.0)-r.*t+snr.*t-sqrt(t.^2.*t82.*t86+t83.*t84.*t85+n.*r.*snr.*t.*4.0-n.*snr.*t.*t82.*8.0-r.*t83.*t84.*t85.*4.0+t82.*t83.*t84.*t85.*6.0+t83.*t84.*t85.*t87+l.*n.*snr.*t.*t82.*4.0+l.*r.*t83.*t84.*t85.*2.0+n.*r.*snr.*t.*t82.*4.0-l.*t82.*t83.*t84.*t85.*6.0-l.*t83.*t84.*t85.*t87.*2.0-r.*t82.*t83.*t84.*t85.*4.0+t82.*t83.*t84.*t85.*t86+t83.*t84.*t85.*t86.*t87-l.*n.*r.*snr.*t.*t82.*4.0+l.*r.*t82.*t83.*t84.*t85.*6.0-r.*t82.*t83.*t84.*t85.*t86.*2.0-b.*l.*n.*r.*snr.*t.*2.0+b.*l.*n.*snr.*t.*t82.*4.0-b.*n.*snr.*t.*t82.*t86.*2.0-b.*l.*n.*r.*snr.*t.*t82.*2.0+b.*n.*r.*snr.*t.*t82.*t86.*2.0).*(1.0./2.0)-b.*n.*snr.*(1.0./2.0)-r.*snr.*t.*2.0+snr.*t.*t82+b.*n.*r.*snr-b.*n.*snr.*t82.*(1.0./2.0)+l.*r.*snr.*t-l.*snr.*t.*t82-b.*l.*n.*r.*snr.*(1.0./2.0)+b.*l.*n.*snr.*t82.*(1.0./2.0))./(snr.*(t+t88-r.*t.*2.0+t.*t82-l.*t.*t82));


==> anc/s1solveFcn.m <==
function out1 = s1solveFcn(b,l,n,r,snr,t)
%S1SOLVEFCN
%    OUT1 = S1SOLVEFCN(B,L,N,R,SNR,T)

%    This function was generated by the Symbolic Math Toolbox version 5.7.
%    27-May-2015 19:38:03

t90 = r.^2;
t91 = snr.^2;
t92 = l.^2;
t93 = t90.^2;
t94 = t.*t90.*3.0;
t95 = t.*t90.*t92;
t96 = n.^2;
t97 = t.*t91.*t92.*t93.*3.0;
t98 = n.*r.*t.*t90.*t91.*6.0;
t99 = n.*r.*snr.*t.*t90.*t92;
t104 = l.*t.*t90.*4.0;
t120 = r.*snr.*t.*t90.*t92.*4.0;
t127 = n.*t.*t91.*t92.*t93.*2.0;
t131 = t.*3.0;
t132 = r.*t.*6.0;
t133 = snr.*t.*6.0;
t134 = t.*t91.*3.0;
t135 = b.*n.*t91.*2.0;
t136 = b.*n.*snr.*t91;
t137 = r.*t.*t91.*1.2e1;
t138 = snr.*t.*t90.*1.8e1;
t139 = r.*snr.*t.*t90.*6.0;
t140 = t.*t90.*t91.*1.8e1;
t141 = r.*t.*t90.*t91.*1.2e1;
t142 = t.*t91.*t93.*3.0;
t143 = b.*n.*snr;
t144 = l.*r.*t.*4.0;
t145 = r.*snr.*t.*1.8e1;
t146 = b.*n.*r.*snr.*3.0;
t147 = l.*r.*snr.*t.*1.0e1;
t148 = n.*r.*snr.*t.*2.0;
t149 = b.*t90.*t91.*t96.*3.0;
t150 = b.*snr.*t90.*t91.*t96.*4.0;
t151 = b.*r.*t90.*t91.*t96.*3.0;
t152 = b.*r.*snr.*t90.*t91.*t96.*6.0;
t153 = b.*t91.*t93.*t96;
t154 = b.*snr.*t91.*t93.*t96.*4.0;
t155 = b.*r.*snr.*t91.*t93.*t96;
t156 = t.*t90.*t91.*t92.*3.0;
t157 = r.*t.*t90.*t91.*t92.*6.0;
t158 = b.*n.*r.*t91.*8.0;
t159 = b.*n.*snr.*t90.*3.0;
t160 = b.*n.*r.*snr.*t91.*5.0;
t161 = b.*n.*r.*snr.*t90;
t162 = l.*r.*t.*t91.*6.0;
t163 = l.*snr.*t.*t90.*2.0e1;
t164 = l.*r.*snr.*t.*t90.*1.0e1;
t165 = n.*r.*t.*t91.*2.0;
t166 = n.*snr.*t.*t90.*4.0;
t167 = n.*r.*snr.*t.*t90.*2.0;
t168 = b.*n.*t90.*t91.*1.2e1;
t169 = b.*r.*t91.*t96;
t170 = b.*n.*snr.*t90.*t91.*1.0e1;
t171 = b.*n.*r.*t90.*t91.*8.0;
t172 = b.*r.*snr.*t91.*t96;
t173 = b.*n.*r.*snr.*t90.*t91.*1.0e1;
t174 = b.*n.*t91.*t93.*2.0;
t175 = b.*n.*snr.*t91.*t93.*5.0;
t176 = b.*n.*r.*snr.*t91.*t93;
t177 = l.*t.*t90.*t91.*1.8e1;
t178 = snr.*t.*t90.*t92.*4.0;
t179 = l.*r.*t.*t90.*t91.*1.8e1;
t180 = l.*t.*t91.*t93.*6.0;
t181 = n.*t.*t90.*t91.*6.0;
t182 = n.*t.*t91.*t93.*2.0;
t183 = b.*l.*n.*t90.*t91.*1.2e1;
t184 = b.*n.*snr.*t90.*t92;
t185 = b.*l.*n.*snr.*t90.*t91.*8.0;
t186 = b.*l.*n.*r.*t90.*t91.*1.2e1;
t187 = b.*n.*r.*snr.*t90.*t92;
t188 = b.*l.*n.*r.*snr.*t90.*t91.*1.2e1;
t189 = b.*l.*n.*t91.*t93.*4.0;
t190 = b.*l.*n.*snr.*t91.*t93.*8.0;
t191 = b.*l.*n.*r.*snr.*t91.*t93.*2.0;
t192 = l.*n.*t.*t90.*t91.*4.0;
t193 = l.*n.*r.*t.*t90.*t91.*8.0;
t194 = l.*n.*t.*t91.*t93.*4.0;
t195 = b.*l.*n.*r.*snr.*2.0;
t196 = b.*l.*t90.*t91.*t96.*2.0;
t197 = b.*n.*t90.*t91.*t92.*2.0;
t198 = b.*l.*snr.*t90.*t91.*t96.*2.0;
t199 = b.*l.*r.*t90.*t91.*t96.*4.0;
t200 = b.*n.*snr.*t90.*t91.*t92;
t201 = b.*n.*r.*t90.*t91.*t92.*4.0;
t202 = b.*l.*r.*snr.*t90.*t91.*t96.*6.0;
t203 = b.*l.*t91.*t93.*t96.*2.0;
t204 = b.*n.*r.*snr.*t90.*t91.*t92.*3.0;
t205 = b.*n.*t91.*t92.*t93.*2.0;
t206 = b.*l.*snr.*t91.*t93.*t96.*6.0;
t207 = b.*n.*snr.*t91.*t92.*t93.*3.0;
t208 = b.*l.*r.*snr.*t91.*t93.*t96.*2.0;
t209 = b.*n.*r.*snr.*t91.*t92.*t93;
t210 = n.*r.*t.*t90.*t91.*t92.*2.0;
t211 = b.*l.*n.*r.*t91.*4.0;
t212 = b.*l.*n.*snr.*t90.*4.0;
t213 = b.*l.*n.*r.*snr.*t91.*2.0;
t214 = b.*l.*n.*r.*snr.*t90.*2.0;
t215 = l.*n.*snr.*t.*t90.*3.0;
t216 = l.*n.*r.*snr.*t.*t90.*3.0;
t217 = b.*r.*t90.*t91.*t92.*t96;
t218 = b.*r.*snr.*t90.*t91.*t92.*t96;
t219 = b.*t91.*t92.*t93.*t96;
t220 = b.*snr.*t91.*t92.*t93.*t96.*2.0;
t221 = b.*r.*snr.*t91.*t92.*t93.*t96;
t100 = t94+t95+t97+t98+t99-t104-t120-t127+t131-t132+t133+t134-t135-t136-t137+t138-t139+t140-t141+t142-t143+t144-t145+t146+t147+t148+t149+t150-t151-t152+t153+t154-t155+t156-t157+t158-t159+t160+t161+t162-t163+t164+t165-t166+t167-t168-t169-t170+t171-t172+t173-t174-t175+t176-t177+t178+t179-t180-t181-t182+t183-t184+t185-t186+t187-t188+t189+t190-t191+t192-t193+t194-t195-t196-t197-t198+t199-t200+t201+t202-t203+t204-t205-t206-t207+t208+t209+t210-t211+t212-t213-t214+t215-t216-t217-t218+t219+t220-t221;
t101 = t100.^2;
t102 = snr.*t.*2.0;
t103 = t.*t91;
t105 = l.*r.*t.*t90.*2.0;
t106 = snr.*t.*t90.*1.2e1;
t107 = snr.*t.*t93.*2.0;
t108 = t.*t90.*t91.*1.0e1;
t109 = t.*t91.*t93.*5.0;
t110 = l.*r.*t.*2.0;
t111 = l.*r.*snr.*t.*4.0;
t112 = n.*r.*snr.*t;
t113 = t.*t90.*t91.*t92;
t114 = l.*r.*t.*t91.*2.0;
t115 = l.*r.*snr.*t.*t90.*1.2e1;
t116 = n.*r.*t.*t91;
t117 = n.*r.*snr.*t.*t90.*3.0;
t118 = snr.*t.*t90.*t92.*2.0;
t119 = l.*r.*t.*t90.*t91.*1.2e1;
t121 = snr.*t.*t92.*t93.*2.0;
t122 = l.*r.*t.*t91.*t93.*2.0;
t123 = n.*r.*t.*t91.*t93;
t124 = l.*n.*t.*t90.*t91.*2.0;
t125 = l.*n.*t.*t91.*t93.*6.0;
t126 = n.*r.*t.*t90.*t91.*t92;
t128 = n.*r.*t.*t91.*t92.*t93;
t129 = l.*n.*snr.*t.*t90.*2.0;
t130 = l.*n.*snr.*t.*t93.*2.0;
t223 = r.*t.*3.0;
t224 = r.*t.*t90;
t225 = r.*t.*t91.*5.0;
t226 = r.*snr.*t.*t90.*8.0;
t227 = r.*t.*t90.*t92;
t228 = r.*t.*t90.*t91.*1.0e1;
t229 = r.*t.*t91.*t93;
t230 = r.*snr.*t.*8.0;
t231 = r.*t.*t90.*t91.*t92.*3.0;
t232 = r.*t.*t91.*t92.*t93;
t233 = l.*snr.*t.*t90.*1.2e1;
t234 = l.*snr.*t.*t93.*4.0;
t235 = n.*snr.*t.*t90.*3.0;
t236 = n.*snr.*t.*t93;
t237 = l.*t.*t90.*t91.*8.0;
t238 = l.*t.*t91.*t93.*8.0;
t239 = n.*t.*t90.*t91.*4.0;
t240 = n.*t.*t91.*t93.*4.0;
t241 = l.*n.*r.*t.*t90.*t91.*6.0;
t242 = n.*snr.*t.*t92.*t93;
t243 = l.*n.*r.*t.*t91.*t93.*2.0;
t244 = l.*n.*r.*snr.*t.*t90.*4.0;
t222 = t+t94+t95+t97+t98+t99+t102+t103-t104+t105+t106+t107+t108+t109+t110+t111+t112+t113+t114+t115+t116+t117+t118+t119-t120+t121+t122+t123+t124+t125+t126-t127+t128+t129+t130-t223-t224-t225-t226-t227-t228-t229-t230-t231-t232-t233-t234-t235-t236-t237-t238-t239-t240-t241-t242-t243-t244;
t245 = n.*r.*t91.*2.0;
t246 = n.*r.*snr.*t91;
t247 = n.*r.*snr;
t248 = n.*r.*snr.*t90.*t91.*t92;
t249 = l.*n.*t90.*t91.*2.0;
t250 = l.*n.*snr.*t90.*t91.*2.0;
t252 = 1.0./t222.^2;
t253 = 1.0./t222;
t254 = b.*n.*t91.*4.0;
t255 = b.*n.*snr.*t91.*2.0;
t256 = n.*snr.*t90;
t257 = r.*t.*t91.*9.0;
t258 = snr.*t.*t90.*6.0;
t259 = n.*t90.*t91.*4.0;
t260 = n.*snr.*t90.*t91.*3.0;
t261 = n.*r.*t90.*t91.*2.0;
t262 = n.*r.*snr.*t90.*t91.*3.0;
t263 = n.*snr.*t91.*t93;
t264 = t.*t90.*t91.*9.0;
t265 = r.*t.*t90.*t91.*3.0;
t266 = b.*n.*snr.*2.0;
t267 = r.*snr.*t.*1.2e1;
t268 = t90.*t91.*t96;
t269 = r.*t90.*t91.*t96;
t270 = b.*n.*r.*snr.*4.0;
t271 = l.*r.*snr.*t.*8.0;
t272 = b.*t90.*t91.*t96.*2.0;
t273 = b.*snr.*t90.*t91.*t96.*3.0;
t274 = b.*r.*t90.*t91.*t96;
t275 = b.*r.*snr.*t90.*t91.*t96.*3.0;
t276 = b.*snr.*t91.*t93.*t96;
t277 = l.*r.*t90.*t91.*t96;
t278 = n.*snr.*t91.*t92.*t93;
t279 = b.*n.*r.*t91.*1.2e1;
t280 = b.*n.*snr.*t90.*2.0;
t281 = b.*n.*r.*snr.*t91.*8.0;
t282 = l.*n.*snr.*t90;
t283 = l.*snr.*t.*t90.*8.0;
t284 = n.*snr.*t.*t90;
t285 = b.*n.*snr.*t90.*t91.*1.2e1;
t286 = b.*n.*r.*t90.*t91.*4.0;
t287 = b.*n.*r.*snr.*t90.*t91.*8.0;
t288 = b.*n.*snr.*t91.*t93.*2.0;
t289 = l.*n.*r.*t90.*t91.*2.0;
t290 = l.*n.*r.*snr.*t90.*t91.*4.0;
t291 = l.*n.*snr.*t91.*t93.*2.0;
t292 = l.*t.*t90.*t91.*1.2e1;
t293 = l.*r.*t.*t90.*t91.*6.0;
t294 = n.*t.*t90.*t91.*2.0;
t295 = n.*r.*t.*t90.*t91;
t296 = b.*l.*n.*snr.*t90.*t91.*1.2e1;
t297 = b.*l.*n.*r.*t90.*t91.*6.0;
t298 = b.*l.*n.*snr.*t91.*t93.*4.0;
t299 = l.*n.*r.*t.*t90.*t91.*2.0;
t300 = b.*l.*t90.*t91.*t96;
t301 = b.*l.*r.*t90.*t91.*t96;
t302 = b.*n.*snr.*t90.*t91.*t92.*2.0;
t303 = b.*n.*r.*t90.*t91.*t92.*2.0;
t304 = b.*l.*r.*snr.*t90.*t91.*t96.*4.0;
t305 = b.*n.*r.*snr.*t90.*t91.*t92.*4.0;
t306 = b.*l.*snr.*t91.*t93.*t96.*2.0;
t307 = b.*n.*snr.*t91.*t92.*t93.*2.0;
t308 = b.*l.*n.*r.*t91.*6.0;
t309 = b.*l.*n.*snr.*t90.*2.0;
t310 = b.*l.*n.*r.*snr.*t91.*4.0;
t311 = l.*n.*snr.*t.*t90;
t312 = b.*snr.*t91.*t92.*t93.*t96;
t313 = -t110-t112-t116-t118-t124-t126-t131-t133-t134-t156-t162+t168+t169+t172-t183+t188+t195+t197+t198+t218+t223+t231+t245+t246+t247+t248+t249+t250+t254+t255-t256+t257-t258-t259-t260+t261+t262-t263-t264+t265+t266+t267+t268-t269-t270-t271-t272-t273+t274+t275-t276+t277-t278-t279+t280-t281+t282+t283+t284+t285-t286-t287+t288-t289-t290+t291+t292-t293+t294-t295-t296+t297-t298+t299+t300-t301+t302-t303-t304-t305+t306+t307+t308-t309+t310-t311-t312;
t316 = r.*t.*t91.*2.0;
t317 = n.*t90.*t91.*2.0;
t318 = n.*snr.*t90.*t91.*2.0;
t319 = n.*r.*snr.*t90.*t91;
t320 = t.*t90.*t91;
t321 = r.*snr.*t.*2.0;
t322 = b.*n.*r.*snr;
t323 = l.*r.*snr.*t.*2.0;
t324 = b.*n.*r.*t91.*4.0;
t325 = b.*n.*r.*snr.*t91.*3.0;
t326 = b.*n.*t90.*t91.*2.0;
t327 = b.*n.*snr.*t90.*t91.*3.0;
t328 = b.*n.*r.*snr.*t90.*t91;
t329 = l.*n.*r.*snr.*t90.*t91.*2.0;
t330 = l.*t.*t90.*t91.*2.0;
t331 = b.*l.*n.*t90.*t91.*2.0;
t332 = b.*l.*n.*snr.*t90.*t91.*4.0;
t333 = b.*l.*n.*r.*snr.*t90.*t91.*2.0;
t334 = b.*n.*r.*snr.*t90.*t91.*t92;
t335 = b.*l.*n.*r.*t91.*2.0;
t336 = -t-t102-t103-t113-t114+t135+t136+t143+t200+t213+t245+t246+t247+t248+t249+t250+t316-t317-t318+t319-t320+t321-t322-t323-t324-t325+t326+t327-t328-t329+t330-t331-t332+t333-t334+t335;
t337 = t253.*t336.*(1.0./2.0);
t338 = t100.*t252.*t313.*(1.0./6.0);
t341 = 1.0./t222.^3;
t342 = t100.*t101.*t341.*(1.0./2.7e1);
t251 = -t337+t338+t342;
t339 = t101.*t252.*(1.0./9.0);
t340 = t253.*t313.*(1.0./3.0);
t314 = t339+t340;
t315 = t314.^2;
t343 = t251.^2;
t346 = t314.*t315;
t344 = t343-t346;
t345 = sqrt(t344);
t347 = -t337+t338+t342+t345;
t348 = 1.0./t347.^(1.0./3.0);
t349 = t347.^(1.0./3.0);
out1 = -(t349.*(1.0./2.0)-t100.*t253.*(1.0./3.0)+t314.*t348.*(1.0./2.0)-sqrt(3.0).*(t349-t314.*t348).*5.0e-1i)./snr;

